A Sampling Theorem for Deconvolution in Two Dimensions

This work studies the problem of estimating a two-dimensional superposition of point sources or spikes from samples of their convolution with a Gaussian kernel. Our results show that minimizing a continuous counterpart of the $\ell_1$ norm exactly recovers the true spikes if they are sufficiently separated, and the samples are sufficiently dense. In addition, we provide numerical evidence that our results extend to non-Gaussian kernels relevant to microscopy and telescopy.

==> asy/makeAllTables.sh <==
asy Alpha1HeatMap.asy
asy AlphaHeatMap.asy
asy BesselFunction.asy
asy BesselFunctionLog.asy
asy BetaHeatMap.asy
asy ExactCVXHeatMapCoarse.asy
asy ExactCVXHeatMapFine.asy
asy ExactCVXHeatMapLtd.asy
asy ExactCVXHeatMapMicro.asy
asy ExactCVXHeatMapTele.asy
asy FarRecoveryMap.asy
asy gaussSingSepVsSepMed.asy
asy gaussSingSepVsSepMin.asy
asy ID2W2HeatMap.asy
asy IS1HeatMap.asy
asy IS3HeatMap.asy
asy MicroFunction.asy
asy RecoveryMap.asy

